Purely inseparable Richelot isogenies

We show that if $C$ is a supersingular genus-$2$ curve over an algebraically-closed field of characteristic $2$, then there are infinitely many Richelot isogenies starting from $C$. This is in contrast to what happens with non-supersingular curves in characteristic $2$, or to arbitrary curves in characteristic not $2$: In these situations, there are at most fifteen Richelot isogenies starting from a given genus-$2$ curve. More specifically, we show that if $C_1$ and $C_2$ are two arbitrary supersingular genus-$2$ curves over an algebraically-closed field of characteristic $2$, then there are exactly sixty Richelot isogenies from $C_1$ to $C_2$, unless either $C_1$ or $C_2$ is isomorphic to the curve $y^2 + y = x^5$. In that case, there are either twelve or four Richelot isogenies from $C_1$ to $C_2$, depending on whether $C_1$ is isomorphic to $C_2$. (Here we count Richelot isogenies up to isomorphism.) We give explicit constructions that produce all of the Richelot isogenies between two supersingular curves.

==> anc/check-computations.magma <==
// Checking computations in the paper "Purely inseparable Richelot isogenies" 
// by Bradley W. Brock and Everett W. Howe, arXiv:2002.02122 [math.AG]

// Version 2025-03-25

/*
This file includes a number of standalone functions whose purpose is to verify
computations referred to in the paper. 

The function verify_all() will run all of the verifications. The desired output
is "true".

*/


/* 
================================================================================
Verification 2.1 a, for Lemma 2.1:
Igusa invariants of y^2 + y = (quintic in x) have J2 = J4 = J6 = 0.
Need only prove over an algebraically closed field.
By scaling x, we may assume that the leading term is x^5. 
By shifting x by a constant, we may assume that the coefficient of x^4 is 0.
*/

function verification21a()
  K<a,b,c,d>:=FunctionField(GF(2),4);
  R<x>:=PolynomialRing(K);
  f := x^5 + a*x^3 + b*x^2 + c*x + d;
  C := HyperellipticCurve([f,1]);
  J := IgusaInvariants(C);
  return J eq [0,0,0,a^8,1];
end function;


/* 
================================================================================
Verification 2.1 b, for Lemma 2.1:
Explicit proof that every curve with J2 = J4 = J6 = 0 is supersingular.
*/

function verification21b();
  verified := true;
  // We will update this variable after each check.
   
  K<r>:=FunctionField(GF(2));
  Z<t>:=PolynomialRing(K);
  L<s>:=ext<K | t^2 + t + r^5>;

  // So (r,s) is a point on y^2 + y = x^5.

  b := (r^5 + 1)/r;

  R<z>:=PolynomialRing(L);
  C := HyperellipticCurve([z^5 + b*z^3, 1]);

  F<x,y> := FunctionField(C);

  alpha := hom<F->F | [x + r^2, y + r*x^2 + r^3*x + s]>;

  // alpha is an automorphism:
  verified and:= (alpha(y)^2 + alpha(y) eq alpha(x)^5 + b*alpha(x)^3);

  // alpha is an involution:
  verified and:= (alpha(alpha(x)) eq x and alpha(alpha(y)) eq y);

  u := x^2 + r^2*x;
  v := y + (x/r^2)*(r*x^2 + r^3*x + s);

  // u and v are stable under alpha:
  verified and:= (alpha(u) eq u and alpha(v) eq v);

  // u and v satisfy the following relation:
  verified and:= (v^2 + v eq u^3/r^2 + (s/r^4)*u);


  alphaprime := hom<F->F | [x + r^2, y + r*x^2 + r^3*x + s + 1]>;

  // alphaprime is an automorphism:
  verified and:= (alphaprime(y)^2 + alphaprime(y) eq alphaprime(x)^5 + b*alphaprime(x)^3);

  // alphaprime is an involution:
  verified and:= (alphaprime(alphaprime(x)) eq x and alphaprime(alphaprime(y)) eq y);

  uprime := x^2 + r^2*x;
  vprime := y + (x/r^2)*(r*x^2 + r^3*x + s + 1);

  // uprime and vprime are stable under alphaprime:
  verified and:= (alphaprime(uprime) eq uprime and alphaprime(vprime) eq vprime);

  // uprime and vprime satisfy the following relation:
  verified and:= (vprime^2 + vprime eq uprime^3/r^2 + ((s+1)/r^4)*uprime);


  // alpha and alphaprime commute:

  verified and:= (alpha(alphaprime(x)) eq alphaprime(alpha(x)) and
                  alpha(alphaprime(y)) eq alphaprime(alpha(y)));


  // product of alpha and alphaprime is the hyperelliptic involution:

  verified and:= (alpha(alphaprime(x)) eq x and alpha(alphaprime(y)) eq y + 1);

  // Igusa invariants of C are [0:0:0:b^8:1]

  verified and:= (IgusaInvariants(C) eq [0,0,0,b^8,1]);
   
  return verified;
end function;


/*
================================================================================
Verification 2.1 c, for Lemma 2.1:
Igusa invariants of y^2 + y = A*x^5 + A*x^3 are [0:0:0:A^8:A^6]:
*/

function verification21c();
  K<A>:=FunctionField(GF(2));
  R<x>:=PolynomialRing(K);
  C := HyperellipticCurve([A*x^5 + A*x^3,1]);
  return IgusaInvariants(C) eq [0,0,0,A^8,A^6];
end function;   




/*
================================================================================
Verification 2.1 d, for Lemma 2.1:

What do automorphisms of this C look like? The paper shows they are
of the form (x,y) --> (a*x + t, y + f(x)). The conditions on a, t, and f are:
f^2 + f = y^2 + y + A*(a*x+t)^5 + A*(a*x+t)^3.
This simplifies to f^2 + f being equal to
A*(a^5-1)*x^5 + A*a^4*t*x^4 + A*(a^3-1)*x^3 + A*a^2*t*x^2 + A*a*(t^4+t^2)*x + A*(t^5 + t^3);

*/

function verification21d();
  K<A,a,t>:=FunctionField(GF(2),3);
  R<x>:=PolynomialRing(K);

  return A*x^5 + A*x^3 + A*(a*x+t)^5 + A*(a*x+t)^3
         eq
         A*(a^5-1)*x^5 + A*a^4*t*x^4 + A*(a^3-1)*x^3 + A*a^2*t*x^2 + A*a*(t^4+t^2)*x + A*(t^5 + t^3);
end function;         



/*
================================================================================
Verification 2.1 e, for Lemma 2.1:

What do automorphisms of this C look like, continued. Now we know more: they are
of the form (x,y) --> (x + t, y + f2*x^2 + f1*x + f0). We find condition on f2,
f1, f0 from the equality above. First we note that when a = 1, the expression on
the right hand side of the assertion above simplifies to
A*t*x^4 + A*t*x^2 + A*(t^4+t^2)*x + (A*t^5 + A*t^3)
so we calculate as follows:


*/

function verification21e();
  K<A,t,f2,f1,f0>:=FunctionField(GF(2),5);
  R<x>:=PolynomialRing(K);
  f := f2*x^2 + f1*x + f0;
  equality := (f^2 + f) - (A*t*x^4 + A*t*x^2 + A*(t^4+t^2)*x + A*(t^5 + t^3));

  return Coefficients(equality) eq
         [f0^2 + f0 - A*(t^5 + t^3),
          f1 - A*(t^4 + t^2),
          f2 - f1^2 - A*t,
          0,
          f2^2 - A*t];
end function;          


/*
================================================================================
Verification 2.1 f, for Lemma 2.1:
We consider automorphisms alpha of the curve C given as in the paper, and show
that they square to the identity or the hyperelliptic involutions according to
the criterions in the paper.

*/

function verification21f();
  verified := true;
  // We will update this variable after each check.


  K<A>:=FunctionField(GF(2));
  Z<z>:=PolynomialRing(K);

  verified and:= (z^16 + z^8 + z^2/A^2 + z/A^3 
                  eq z * (z^5 + z + 1/A) * (z^10 + z^6 + 1/A*z^5 + 1/A^2));
  
  // Work with degree-5 factor first:  
  
  L<t> := ext<K | z^5 + z + 1/A>;
  ZZ<zz>:=PolynomialRing(L);
  M<f0>:=ext<L | zz^2 + zz + A*(t^5 + t^3)>;

  verified and:= (f0^2 + f0 eq A*(t^5 + t^3));
  f1 := A*(t^4 + t^2);
  f2 := f1^2 + A*t;
  verified and:= (f2^2 eq A*t);

  R<xx>:=PolynomialRing(M);

  C := HyperellipticCurve([A*xx^5 + A*xx^3, 1]);
  F<x,y>:=FunctionField(C);


  alpha := hom<F->F | [x + t, y + f2*x^2 + f1*x + f0]>;
  verified and:= (alpha(alpha(x)) eq x);
  verified and:= (alpha(alpha(y)) eq y);

// So alpha has order 2.


// Now the degree-10 factor:

  L<t> := ext<K | z^10 + z^6 + 1/A*z^5 + 1/A^2>;
  ZZ<zz>:=PolynomialRing(L);
  M<f0>:=ext<L | zz^2 + zz + A*(t^5 + t^3)>;

  verified and:= (f0^2 + f0 eq A*(t^5 + t^3));
  f1 := A*(t^4 + t^2);
  f2 := f1^2 + A*t;
  verified and:= (f2^2 eq A*t);

  R<xx>:=PolynomialRing(M);

  C := HyperellipticCurve([A*xx^5 + A*xx^3, 1]);
  F<x,y>:=FunctionField(C);


  alpha := hom<F->F | [x + t, y + f2*x^2 + f1*x + f0]>;
  verified and:= (alpha(alpha(x)) eq x);
  verified and:= (alpha(alpha(y)) eq y + 1);

// So alpha squares to the hyperelliptic involution.

  return verified;
end function;

/*
================================================================================
Verification 2.1 g, for Lemma 2.1:

Structure of Aut C.
*/

function verification21g();
  verified := true;
  // We will update this variable after each check.
  
  K<a>:=GF(2,10);
  Z<z>:=PolynomialRing(K);
  A := Roots(z^2 + z + 1,K)[1][1];
  C := HyperellipticCurve([A*(z^5 + z^3),1]);
  F<x,y>:=FunctionField(C);
  auts := [];
  ts := [a[1] : a in Roots(z*(z^5 + z + 1/A) * (z^10 + z^6 + 1/A*z^5 + 1/A^2))];
  verified and:= (#ts eq 16);
  for t in ts do
    for s in Roots(z^2 + z + A*(t^5 + t^3)) do
      f0 := s[1];
      f1 := A*(t^4 + t^2);
      f2 := f1^2 + A*t;
      alpha := hom<F -> F | [x + t, y + f2*x^2 + f1*x + f0]>;
      verified and:= (alpha(y)^2 + alpha(y) eq A*(alpha(x)^5 + alpha(x)^3));
      auts cat:= [alpha];
    end for;
  end for;

  verified and:= (#auts eq 32);

  center := [alpha : alpha in auts | 
             &and[(alpha(beta(x)) eq beta(alpha(x))) and (alpha(beta(y)) eq beta(alpha(y)))
             : beta in auts]];

  verified and:= (#center eq 2);

  // So the center consists of the identity and the hyperelliptic involution.
  // And we know that Aut C mod its center is 2-torsion, and that Aut C has
  // 11 elements of order 2. Which groups have these properties?

  foundit := false;
  for i in [1..NumberOfSmallGroups(32)] do
    G := SmallGroup(32,i);
    Z := Center(G);
    if #Z eq 2 then
      if &and[g^2 in Z : g in G] then
        if #[g : g in G | Order(g) eq 2] eq 11 then
           foundit := true;
           verified and:= (i eq 50);
           verified and:= (GroupName(G) eq "C4.C2^3");
        end if;
      end if;
    end if;
  end for;
  verified and:= foundit;
  
  return verified;
end function;  


    
/*
================================================================================
Verification 2.1 h, for Lemma 2.1:

Structure of Aut C for the curve with invariant 0.

The automorphism group of the curve with invariant 0.

The construction is similar to before, but now we have
(x,y) --> (zeta*x + t, y + f2*x^2 + f1*x + f0)

f^2 + f = y^2 + y + (zeta*x+t)^5

where zeta^5 = 1 and where t^16 + t = 0.

This verification checks the following claims from Lemma 2.1 parts 3(b) and (c):
   i. The automorphism group has order 160.
  ii. It is SmallGroup(160,199).
 iii. It is a semidirect product of Z/5Z acting nontrivially on the group 
      described in part 2.
  iv. For every zeta and t with zeta^5 = 1 and t^16 + t = 0 there are two
      automorphisms of the specified form.
   v. The automorphisms with zeta !=1 have order divisible by 5.
  vi. The automorphisms with zeta = 1 and t = 0 are the identity and the 
      hyperelliptic involution.
 vii. The automorphisms with zeta = 1 and t^5 = 1 have order 2.
viii. The automorphisms with zeya = 1 and t^10 + t^5 + 1 = 0 have order 4, and 
      their squares are the hyperelliptic involution.
  ix. Two automorphisms of order 4 are conjugate if and only if they come from
      values of t having the same 5th power.
      
In addition, it starts by checking that if (x,y) --> (a*x + t, y + f(x)) is an
automorphism then a^5 = 1.

*/

// First, a function we will use in the verification process.

function homtomu5(aut,x,y);
  // Given an automorphism of the curve y^2 + y = x^5, produce a fifth root of
  // unity. We include the function field elememnts x and y in the input.
  return Coefficient(Numerator(Coefficient(UnivariatePolynomial(aut(x)),0)),1);
end function;

// And a function to compute the order of an automorphism, since Magma doesn't
// want to.

function order(aut,x,y)
  pow := aut;
  o := 1;
  repeat
    if pow(x) eq x and pow(y) eq y then return o; end if;
    pow *:= aut;
    o +:= 1;
  until false;
end function;

  

function verification21h();
  verified := true;
  // We will update this variable after each check.
  
  K<a,t,f2,f1,f0>:=FunctionField(GF(2),5);
  R<x>:=PolynomialRing(K);
  f := f2*x^2 + f1*x + f0;
  verified and:=( Coefficients(f^2 + f + x^5 + (a*x + t)^5) eq
                  [
                   f0^2 + f0 - t^5,
                   f1 - a*t^4,
                   f2 - f1^2,
                   0,
                   f2^2 - a^4*t,
                   a^5 - 1
                  ] );

  /* 
  Igusa shows that the largest possible automorphism group of a genus-2 curve
  has order 160. So if we can produce 160 automorphisms of C we know we've got
  them all.
  */

  K<a>:=GF(2,4);
  Z<z>:=PolynomialRing(K);
  C := HyperellipticCurve([z^5,1]);
  F<x,y>:=FunctionField(C);
  auts := [];

  ts := [a[1] : a in Roots(z^16 + z)];
  verified and:=(#ts eq 16);
  as := [a[1] : a in Roots(z^5 + 1)];
  for a in as, t in ts do
    for s in Roots(z^2 + z + t^5) do
      f0 := s[1];
      f1 := a*t^4;
      f2 := f1^2;
      alpha := hom<F -> F | [a*x + t, y + f2*x^2 + f1*x + f0]>;
      verified and:=(alpha(y)^2 + alpha(y) eq alpha(x)^5);
      auts cat:= [alpha];
    end for;
  end for;

  verified and:=(#auts eq 160);
  // This verifies (i).

  center := [alpha : alpha in auts | 
             &and[(alpha(beta(x)) eq beta(alpha(x))) and (alpha(beta(y)) eq beta(alpha(y)))
             : beta in auts]];

  n2 := #[alpha : alpha in auts | alpha(alpha(x)) eq x and alpha(alpha(y)) eq y];

  n4 := #[alpha : alpha in auts | alpha(alpha(alpha(alpha(x)))) eq x 
                                  and alpha(alpha(alpha(alpha(y)))) eq y];

  foundit := false;
  for i in [1..NumberOfSmallGroups(160)] do
    G := SmallGroup(160,i);
    if #Center(G) eq #center 
       and #[g : g in G  | Order(g) in [1,2]] eq n2
       and #[g : g in G  | Order(g) in [1,2,4]] eq n4 then
      foundit := true;
      verified and:=(i eq 199);
      verified and:=(GroupName(G) eq "(C4.C2^3):C5");
    end if;
  end for;
  verified and:= foundit;
  // This verifies (ii).
  
  
  // To show the group is a semidirect product, we will produce a surjective
  // homomorphism from the automorphism group to mu_5. We already defined the
  // function, now we just verify that it is a surjective homomorphism.
  
  image := {homtomu5(a,x,y) : a in auts};
  verified and:= (image eq {zeta : zeta in K | zeta^5 eq 1});
  // So the map is surjective.
  
  verified and:= &and[homtomu5(a*b,x,y) eq homtomu5(a,x,y)*homtomu5(b,x,y) : a, b in auts];
  // So the map is a homomorphism.


  // Check that the kernel is the previous group. As we have seen, it is enough
  // to show that the center has order 2, the group mod its center is 2-torsion,
  // and the group has exactly 11 elements of order 2.

  kerauts := [a : a in auts | homtomu5(a,x,y) eq 1];
  center := [alpha : alpha in kerauts | 
             &and[(alpha(beta(x)) eq beta(alpha(x))) and (alpha(beta(y)) eq beta(alpha(y)))
             : beta in kerauts]];
  
  verified and:= (#center eq 2);

  exponent2 := &and[(a*a)(x) eq x and (a*a)(y) in [y,y+1] : a in kerauts];
  verified and:= exponent2;
  
  verified and:= (11 eq #[a : a in kerauts | order(a,x,y) eq 2]);
  
  // The above shows that we have a semidirect product. If the action were
  // trivial, we would have a product of a group of order 32 and a group of
  // order 5, so we would have exactly 4 elements of order 5. We show this is
  // not the case.
  
  verified and:= (64 eq #[a : a in auts | order(a,x,y) eq 5]);
  // The above verifies (iii).
  
 
  zetas := [a : a in K | a^5 eq 1];
  ts := [t : t in K | t^16 eq t];
  assert #zetas eq 5 and #ts eq 16;
  
  for zeta in zetas, t in ts do
    verified and:= (2 eq #[a : a in auts | a(x) eq zeta*x + t]);
  end for;
  
  // This verifies (iv).

  verified and:= &and[0 eq order(a,x,y) mod 5 : a in auts | homtomu5(a,x,y) ne 1];
  
  // This verifies (v).

  // We know there are two elements with zeta = 1 and t = 0, by (iv).
  // And they are clearly (x,y) --> (x,y) and (x,y) --> (x,y+1).

  // This verifies (vi).

  verified and:= &and[order(a,x,y) eq 2 : a in auts | (a(x) - x)^5 eq 1];
  
  // This verifies (vii).

  ts := [t : t in K | t^10 + t^5 + 1 eq 0];
  
  verified and:= &and[order(a,x,y) eq 4 : a in auts | (a(x) - x) in ts];
  hypinv := hom<F->F | [x,y+1]>;
  verified and:= &and[a*a eq hypinv : a in auts | (a(x) - x) in ts];
  
  // This verifies (viii).

  for a,b in auts do
    if order(a,x,y) eq 4 and order(b,x,y) eq 4 then 
      conj := (0 lt #[c : c in auts | a*c eq c*b]);
      ta := a(x)-homtomu5(a,x,y)*x;
      tb := b(x)-homtomu5(b,x,y)*x;
      
      same5 := (ta^5 eq tb^5);
    
      verified and:= ([conj,same5] in [[true,true], [false,false]]);
    end if;
  end for;
  
  // This verifies (ix).

  return verified;
end function;  



/*
================================================================================
Now do all verification for Lemma 2.1 at once.

*/

function verification21();
  return verification21a() and
         verification21b() and
         verification21c() and
         verification21d() and
         verification21e() and
         verification21f() and
         verification21g() and
         verification21h();
end function;         



/*
================================================================================
================================================================================
================================================================================
*/





/*
================================================================================
Verification 4.1 a, for Section 4:

M is the matrix [2, 1+i; i-1, 2].

"There are 1920 invertible matrices A in M_2(O) satisfying M = A* M A"
(where A* = conjugate transpose of A).

A = [a, b; c, d]

A* = [abar, cbar; bbar, dbar]

A* A = [abar  cbar] [a b]
       [bbar  dbar] [c d]
     = [abar*a + cbar*c    abar*b + cbar*d]
       [bbar*a + dbar*c    bbar*b + dbar*d]

Entries lie in a commutative subring.
Determinant is
(N(a) + N(c))*(N(b) + N(d)) - (bbar*a + dbar*c)*(abar*b + cbar*d)
= (N(a) + N(c))*(N(b) + N(d)) - (bbar*a*abar*b + bbar*a*cbar*d + dbar*c*abar*b + dbar*c*cbar*d)
= N(a)*N(b) + N(a)*N(d) + N(b)*N(c) + N(c)*N(d) - N(a)*N(b) - N(c)*N(d) - bbar*a*cbar*d - dbar*c*abar*b
= N(a)*N(d) + N(b)*N(c) - bbar*a*cbar*d - dbar*c*abar*b


[  2   1+i ] = [abar  cbar] [  2   1+i ] [a b]
[ 1-i   2  ]   [bbar  dbar] [ 1-i   2  ] [c d]

             = [abar  cbar] [     2*a + (1+i)*c       2*b + (1+i)*d ]
               [bbar  dbar] [ (1-i)*a +     2*c   (1-i)*b +     2*d ]
               
             = [2*a*abar + abar*(1+i)*c + cbar*(1-i)*a + 2*c*cbar     2*abar*b + abar*(1+i)*d + cbar*(1-i)*b + 2*cbar*d]
               [2*bbar*a + bbar*(1+i)*c + dbar*(1-i)*a + 2*dbar*c     2*b*bbar + bbar*(1+i)*d + dbar*(1-i)*b + 2*d*dbar]



If a = 0 then upper left shows that N(c) = 1.
If c = 0 then upper left shows that N(a) = 1.
Let's assume neither is 0.               

Let x = abar*(1+i)*c. The upper left entry shows:

2*N(a) + Tr(x) + 2*N(c) = 2

But 
|Tr(x)| \le 2 * Sqrt(N(x)) = 2*Sqrt(2*N(a)*N(c))

so 
2*N(a) + 2*N(c) - 2 = -Tr(x).

LHS is non-negative so

2*N(a) + 2*N(c) - 2 = |Tr(x)| \le 2*Sqrt(2*N(a)*N(c))
N(a) + N(c) - 1 \le Sqrt(2*N(a)*N(c)).

The two norms are positive integers, and we find that they can be at most 2.

Likewise, b and d have norm at most 2.

The elements of O of norm at most 2.

if (a+b*i+c*j_d*k)/2 has norm at most 2 then
a^2 + b^2 + c^2 + d^2 \le 8
so a,b,c,d lie in [-2..2]

*/


function verification41a();
  H<i,j,k> := QuaternionAlgebra<Rationals()|-1,-1>;
  O := QuaternionOrder([1,i,j,(1+i+j+k)/2]);  


  normatmost2 := [O!(a+b*i+c*j+d*k)/2 : a,b,c,d in [-2..2] | 
                  #{z mod 2: z in [a,b,c,d]} eq 1 and
                  Norm((a+b*i+c*j+d*k)/2) le 2];
                
  goodac := [[a,c] : a,c in normatmost2 | 
             2   eq 2*Norm(a) + Trace((Trace(a)-a)*(1+i)*c) + 2*Norm(c)];
         

  goodA := [];

  for ac,bd in goodac do
    a,c := Explode(ac);
    b,d := Explode(bd);
    abar := Trace(a) - a;
    bbar := Trace(b) - b;
    cbar := Trace(c) - c;
    dbar := Trace(d) - d;
    if 2   eq 2*a*abar + abar*(1+i)*c + cbar*(1-i)*a + 2*c*cbar and
       1+i eq 2*abar*b + abar*(1+i)*d + cbar*(1-i)*b + 2*cbar*d and
       1-i eq 2*bbar*a + bbar*(1+i)*c + dbar*(1-i)*a + 2*dbar*c and
       2   eq 2*b*bbar + bbar*(1+i)*d + dbar*(1-i)*b + 2*d*dbar and
       a*abar*d*dbar + b*bbar*c*cbar - bbar*a*cbar*d - dbar*c*abar*b ne 0
    then
      goodA cat:= [[a,b,c,d]];
    end if;
  end for;

  return #goodA eq 1920;
end function;  


/*
================================================================================
Verification 4.1 b, for Section 4:

The reduction map from Aut(ExE,PoM) to GL_2(F_4), which is obtained from the
2-sided prime ideal over 2, has image SL_2(F_4).
*/


// First, a function to reduce elements of a quaternion algebra
// (defined below) to GF(4), by reduction modulo a prime ideal.
function reduce(x,r)
  // r is a chosen element of GF(4)\GF(2).
  // Map O to GF(4) by reduction mod pp.
  a,b,c,d := Explode(Eltseq(Parent(x^0/3)!x));
  if Denominator(a) eq 2 then
    return r + Numerator(a + b + c + d - 2);
  else
    return Parent(r)!Numerator(a + b  + c + d);
  end if;
end function;


function verification41b();
  H<i,j,k> := QuaternionAlgebra<Rationals()|-1,-1>;
  O := QuaternionOrder([1,i,j,(1+i+j+k)/2]);  

  assert O.2 eq 1/2 + 1/2*i + 1/2*j + 1/2*k and 
         O.3 eq 1/2 + 1/2*i - 1/2*j + 1/2*k and
         O.4 eq 1/2 - 1/2*i + 1/2*j + 1/2*k;

  pp := Factorization(ideal<O|2>)[1][1];

  assert 1+i in pp and 1+j in pp;
  assert O.2 + O.3 + 1 in pp and O.3 + O.4 in pp;

  F<r>:=GF(4);
  
  assert reduce(1+i, r) eq 0 and reduce(1+j, r) eq 0 ;
  assert reduce(O.2 + O.3 + 1, r) eq 0 and reduce(O.3 + O.4, r) eq 0;


  // Recreate automorphism group as in the preceding verification:
  normatmost2 := [O!(a+b*i+c*j+d*k)/2 : a,b,c,d in [-2..2] | 
                  #{z mod 2: z in [a,b,c,d]} eq 1 and
                  Norm((a+b*i+c*j+d*k)/2) le 2];
                
  goodac := [[a,c] : a,c in normatmost2 | 
              2 eq 2*Norm(a) + Trace((Trace(a)-a)*(1+i)*c) + 2*Norm(c)];
         
  goodA := [];

  for ac,bd in goodac do
    a,c := Explode(ac);
    b,d := Explode(bd);
    abar := Trace(a) - a;
    bbar := Trace(b) - b;
    cbar := Trace(c) - c;
    dbar := Trace(d) - d;
    if 2   eq 2*a*abar + abar*(1+i)*c + cbar*(1-i)*a + 2*c*cbar and
       1+i eq 2*abar*b + abar*(1+i)*d + cbar*(1-i)*b + 2*cbar*d and
       1-i eq 2*bbar*a + bbar*(1+i)*c + dbar*(1-i)*a + 2*dbar*c and
       2   eq 2*b*bbar + bbar*(1+i)*d + dbar*(1-i)*b + 2*d*dbar and
       a*abar*d*dbar + b*bbar*c*cbar - bbar*a*cbar*d - dbar*c*abar*b ne 0
    then
      goodA cat:= [[a,b,c,d]];
    end if;
  end for;

  
    
  // Verify that the image of Aut(ExE,PoM) in GL_2(F_4) is SL_2(F_4)    
  
  imagemodpp := {[reduce(a,r) : a in x] : x in goodA};
  return #imagemodpp eq #SL(2,F) and
          &and[1 eq Determinant(Matrix(2,y)) : y in imagemodpp];
end function;

/*
================================================================================
Now do all verification for Section 4 at once.

*/

function verification41();
  return verification41a() and
         verification41b();
end function;         



/*
================================================================================
================================================================================
================================================================================
*/

/*
================================================================================
Verification 5.4 a, for Section 5.4:

Statements about the V4 diagram of conics.

*/

function verification54a()

  K<a,c>:=FunctionField(GF(2),2);
 
  PK<T>:=PolynomialRing(K);

  p16 := a^8 * c^8;
  p8  := (a^10 + a^5 * c^5 + c^10 + 1)^2;
  p4  := a^6 * c^6 * (a^5 + 1)^2 * (c^5 + 1)^2;
  p2  := a^4 * c^4 * (a^10 + a^5 * c^5 + c^10 + a^5 + c^5)^2;
  p1  := a^8 * c^8 * (a^5 + c^5)^2;
  p0  := a^7 * c^7 * (a^5 + 1) * (c^5 + 1) * (a^5 + c^5)^2;

  L<e>:=quo<PK | p16*T^16 + p8*T^8 + p4*T^4 + p2*T^2 + p1*T + p0>;

  F<t>:=FunctionField(L);

  x := (c*t^2 + a^4*t + c*e^2) / (a^5 + c^5);
  u := (a*t^2 + c^4*t + a*e^2) / (a^5 + c^5);

  return a^2*x^2 + c^4*x + c^2*u^2 + a^4*u + e^2 eq 0;
end function;



/*
================================================================================
Verification 5.4 b, for Section 5.4:

The expression R can be written as S^2 + S.

*/

function verification54b()

  K<a,c>:=FunctionField(GF(2),2);

  PK<T>:=PolynomialRing(K);

  p16 := a^8 * c^8;
  p8  := (a^10 + a^5 * c^5 + c^10 + 1)^2;
  p4  := a^6 * c^6 * (a^5 + 1)^2 * (c^5 + 1)^2;
  p2  := a^4 * c^4 * (a^10 + a^5 * c^5 + c^10 + a^5 + c^5)^2;
  p1  := a^8 * c^8 * (a^5 + c^5)^2;
  p0  := a^7 * c^7 * (a^5 + 1) * (c^5 + 1) * (a^5 + c^5)^2;

  L<e>:=quo<PK | p16*T^16 + p8*T^8 + p4*T^4 + p2*T^2 + p1*T + p0>;

  PL<t>:=PolynomialRing(L);

  x := (c*t^2 + a^4*t + c*e^2) / (a^5 + c^5);
  u := (a*t^2 + c^4*t + a*e^2) / (a^5 + c^5);
  B1 := (a^5 + c^10 + 1)/(a^4*c^2);
  B2 := (a^10 + c^5 + 1)/(a^2*c^4);

  R := x^5 + B1*x^3 + u^5 + B2*u^3;


  s5 := 1/(a^5+c^5)^2;
  s4 := e/(a^5+c^5)^2;
  s3 := (a^10 + a^5 * c^5 + a^5 + c^10 + c^5)/(a^2 * c^2 * (a^5 + c^5)^2);
  s2 := e^8/(a^5 + c^5)^2
         + e^4 * (a^10 + a^5 * c^5 + c^10 + 1) / (a^4 * c^4 * (a^5 + c^5)^2)
         + e^2 * (a^5 + 1) * (c^5 + 1)/ (a * c * (a^5 + c^5)^2);
  s1 := e^4 * (a^5 + c^5 + 1) / (a^5 + c^5)^2;

  as0 := e^10/(a^5 + c^5)^4 
           + e^6 * (a^10 + a^5 * c^5 + c^10 + 1) / (a^4 * c^4 * (a^5 + c^5)^2 );

  // s0 is supposed to satisfy s0^2 + s0 = as0. 

  Spartial := PL![0,s1,s2,s3,s4,s5];

  // Showing that R = S^2 + S is equivalent to showing that 
  // R = Spartial^2 + Spartial + as0.

  return R eq Spartial^2 + Spartial + as0;
end function;  



/*
================================================================================
Verification 5.4 c, for Section 5.4:

A polynomial S, evaluated at four translates of t and added together, simplifies.

*/

function verification54c();
  K<a,c>:=FunctionField(GF(2),2);

  PK<T>:=PolynomialRing(K);

  p16 := a^8 * c^8;
  p8  := (a^10 + a^5 * c^5 + c^10 + 1)^2;
  p4  := a^6 * c^6 * (a^5 + 1)^2 * (c^5 + 1)^2;
  p2  := a^4 * c^4 * (a^10 + a^5 * c^5 + c^10 + a^5 + c^5)^2;
  p1  := a^8 * c^8 * (a^5 + c^5)^2;
  p0  := a^7 * c^7 * (a^5 + 1) * (c^5 + 1) * (a^5 + c^5)^2;

  L<e>:=quo<PK | p16*T^16 + p8*T^8 + p4*T^4 + p2*T^2 + p1*T + p0>;

  PL<t>:=PolynomialRing(L);

  s5 := 1/(a^5+c^5)^2;
  s4 := e/(a^5+c^5)^2;
  s3 := (a^10 + a^5 * c^5 + a^5 + c^10 + c^5)/(a^2 * c^2 * (a^5 + c^5)^2);
  s2 := e^8/(a^5 + c^5)^2
         + e^4 * (a^10 + a^5 * c^5 + c^10 + 1) / (a^4 * c^4 * (a^5 + c^5)^2)
         + e^2 * (a^5 + 1) * (c^5 + 1)/ (a * c * (a^5 + c^5)^2);
  s1 := e^4 * (a^5 + c^5 + 1) / (a^5 + c^5)^2;

  Spartial := PL![0,s1,s2,s3,s4,s5];

  // Since we are adding an even number of terms together, it suffices to
  // check the sum for Spartial instead of S.

  return Evaluate(Spartial,t + a^4/c) + Evaluate(Spartial,t + a^4/c + c^4/a) 
         + Evaluate(Spartial,t + c^4/a) + Spartial
         eq 1;
end function;


/*
================================================================================
Now do all verification for Section 5.4 at once.

*/

function verification54();
  return verification54a() and
         verification54b() and
         verification54c();
end function;         


/*
================================================================================
Verification 5.6 a, for Lemma 5.6:

Relating roots of the polynomial T^16 + B1^4*T^8 + B1^2*T^2 + T to the roots of
p16*T^16 + p8*T^8 + p4*T^4 + p2*T^2 + p1*T.

*/


function verification56a();
  K<a,c>:=FunctionField(GF(2),2);

  PK<T>:=PolynomialRing(K);

  p16 := a^8 * c^8;
  p8  := (a^10 + a^5 * c^5 + c^10 + 1)^2;
  p4  := a^6 * c^6 * (a^5 + 1)^2 * (c^5 + 1)^2;
  p2  := a^4 * c^4 * (a^10 + a^5 * c^5 + c^10 + a^5 + c^5)^2;
  p1  := a^8 * c^8 * (a^5 + c^5)^2;

  B1 := (a^5 + c^10 + 1)/(a^4*c^2);

  L<r>:=quo<PK | T^16 + B1^4*T^8 + B1^2*T^2 + T>;

  // We want to show that epsilon := a*r + c^2*Sqrt(r) is a root
  // of p16*T^16 + p8*T^8 + p4*T^4 + p2*T^2 + p1*T.
  // To avoid square roots, we instead show that epsilon^2 is a root of
  // p16^2*T^16 + p8^2*T^8 + p4^2*T^4 + p2^2*T^2 + p1^2*T.

  epsilonsquared := a^2*r^2 + c^4*r;

  return Evaluate(p16^2*T^16 + p8^2*T^8 + p4^2*T^4 + p2^2*T^2 + p1^2*T,
                  epsilonsquared) eq 0;
end function;                  


                
/*
================================================================================
Verification 5.6 b, for Lemma 5.6:

g(c^4/a^2) = c^4 * (a^5 + c^5)^4 /a^32

*/

function verification56b();
  K<a,c>:=FunctionField(GF(2),2);

  PK<T>:=PolynomialRing(K);

  B1 := (a^5 + c^10 + 1)/(a^4*c^2);

  g := T^16 + B1^4*T^8 + B1^2*T^2 + T;

  return  Evaluate(g,c^4/a^2) eq c^4 * (a^5 + c^5)^4 /a^32;
end function;  


/*
================================================================================
Now do all verification for Lemma 5.6 at once.

*/

function verification56();
  return verification56a() and
         verification56b();
end function;         




/*
================================================================================
Verification 5.8 a, for Theorem 5.8:

Relating variables in a conic to a generator of the function field.

*/

function verification58a();
  K<a,b,c,d,e>:=FunctionField(GF(2),5);

  A2<xx,uu>:=AffinePlane(K);
  conic := Curve(A2,a^2*xx^2 + b^2*xx + c^2*uu^2 + d^2*uu + e^2);
  F<x,u>:=FunctionField(conic);

  t := a*x + c*u;

  return x eq (c*t^2 + d^2*t + c*e^2)/(a*d^2 + b^2*c) and
         u eq (a*t^2 + b^2*t + a*e^2)/(a*d^2 + b^2*c);

end function;


/*
================================================================================
Verification 5.8 b, for Theorem 5.8:

Simplifying the relation we get from beta, and deducing something from F.

*/


function verification58b();
  verified := true;
  // We will update this variable after each check.

  K<a,b,c,d,e,B1,B2,F>:=FunctionField(GF(2),8);
  PK<t>:=PolynomialRing(K);

  x := (c*t^2 + d^2*t + c*e^2)/(a*d^2 + b^2*c);
  u := (a*t^2 + b^2*t + a*e^2)/(a*d^2 + b^2*c);


  // We have y^2 + y = x^5 + B1*x^3.
  // What is F^2 + F, given that
  // 0 = (y + c^2*u/d^2 + F)^2 + (y + c^2*u/d^2 + F) + (x + b^2/a^2)^5 + B1*(x + b^2/a^2)^3?

  // F^2 + F = y^2 + y + (c^2*u/d^2)^2 + (c^2*u/d^2) + (x + b^2/a^2)^5 + B1*(x + b^2/a^2)^3
  //         = x^5 + B1*x^3 + (c^2*u/d^2)^2 + (c^2*u/d^2) + (x + b^2/a^2)^5 + B1*(x + b^2/a^2)^3

  rhs := x^5 + B1*x^3 + (c^2*u/d^2)^2 + (c^2*u/d^2) + (x + b^2/a^2)^5 + B1*(x + b^2/a^2)^3;

  verified and:= (rhs eq
                   (b^2/a^2) * x^4 
                    + ( B1 * b^2 / a^2 + a^2* c^2 / d^4) * x^2 
                    + ( b^8 / a^8 + B1 * b^4 / a^4 + b^2 * c^2 / d^4) * x 
                    + ( b^10/a^10 + B1 * b^6 / a^6 + e^2 * c^2 / d^4));
  
  // We deduce F = f2*x^2 + f1*x + f0 with

  f2 := b/a;
  f1 := b^8/a^8 + B1*b^4/a^4 + b^2*c^2/d^4;

  // We check that:

  verified and:= (a^2 * f1 + b^2 * f2 eq
                  (b^2/a^6/d^4) * (B1*a^4*b^2*d^4 + a^8*c^2 + a^5*b*d^4 + b^6*d^4));

  return verified;
end function;

    
/*
================================================================================
Verification 5.8 c, for Theorem 5.8:

Computing coefficient of t^9 in R.

*/

function verification58c();

  K<a,b,c,d,e>:=FunctionField(GF(2),5);
  PK<t>:=PolynomialRing(K);

  x := (c*t^2 + d^2*t + c*e^2)/(a*d^2 + b^2*c);
  u := (a*t^2 + b^2*t + a*e^2)/(a*d^2 + b^2*c);

  B1 := (a^8*c^2 + a^5*b*d^4 + b^6*d^4) / (a^4*b^2*d^4);
  B2 := (a^2*c^8 + b^4*c^6*d + b^4*d^6) / (b^4*c^2*d^2);

  R := x^5 + B1*x^3 + u^5 + B2*u^3;

  return Coefficient(R,9) eq (a^2*b + c^2*d)^2/(a*d^2 + b^2*c)^5;
end function;



/*
================================================================================
Verification 5.8 d, for Theorem 5.8:

Computing s8 + s4^2 + s2^4 + s1^8.

*/

function verification58d();

  K<e,a,c>:=FunctionField(GF(2),8);
  b := c^2; 
  d := a^2;

  PK<t>:=PolynomialRing(K);

  x := (c*t^2 + d^2*t + c*e^2)/(a*d^2 + b^2*c);
  u := (a*t^2 + b^2*t + a*e^2)/(a*d^2 + b^2*c);

  B1 := (a^8*c^2 + a^5*b*d^4 + b^6*d^4) / (a^4*b^2*d^4);
  B2 := (a^2*c^8 + b^4*c^5*d + b^4*d^6) / (b^4*c^4*d^2);

  R := x^5 + B1*x^3 + u^5 + B2*u^3;
  s0,s1,s2,s3,s4,s5,s6,s7,s8,s9,s10 := Explode(Coefficients(R));
  p16 := a^8 * c^8;
  p8  := (a^10 + a^5 * c^5 + c^10 + 1)^2;
  p4  := a^6 * c^6 * (a^5 + 1)^2 * (c^5 + 1)^2;
  p2  := a^4 * c^4 * (a^10 + a^5 * c^5 + c^10 + a^5 + c^5)^2;
  p1  := a^8 * c^8 * (a^5 + c^5)^2;
  p0  := a^7 * c^7 * (a^5 + 1) * (c^5 + 1) * (a^5 + c^5)^2;


  return s8 + s4^2 + s2^4 + s1^8 eq
        (p16*e^16 + p8*e^8 + p4*e^4 + p2*e^2 + p1*e + p0)^2 / (a^16*c^16*(a^5+c^5)^8);

end function;


/*
================================================================================
Now do all verification for Theorem 5.8 at once.

*/

function verification58();
  return verification58a() and
         verification58b() and
         verification58c() and
         verification58d();
end function;         




/*
================================================================================
Verification 5.11 a, for Theorem 5.11:

A resultant and a discriminant.

*/

function verification511a();

  K<a,c,B1,B2>:=PolynomialRing(GF(2),4);
  f1 := B1 * a^4 * c^2 + a^5 + c^10 + 1;
  f2 := B2 * a^2 * c^4 + a^10 + c^5 + 1;
  g  := B1^2 * a^8 + B2 * a^2 + c^16 + c;

  R := a^60 + a^45 + a^40 + B1*B2^2*a^33 + B1*B2^2*a^28 + a^25 + B1^2*B2^4*a^21 
      + a^20 + B1*B2^2*a^18 + B1^2*B2^4*a^16 + B1^4*B2^8*a^12 + B1^3*B2^6*a^9 
      + B1*B2^2*a^8 + B1^2*B2^4*a^6 + a^5 + B1^3*B2^6*a^4 + B1*B2^2*a^3 
      + B1^2*B2^4*a + (B1^5 + B2^10);

  return c^4*g eq f1^2 + f2 and
         Resultant(f1,g,c) eq a^20*R and
         Discriminant(R,a) eq (B1^5 + B2^10)^44;
end function;



/*
================================================================================
Verification 5.11 b, for Theorem 5.11:

A discriminant.

*/

function verification511b();
  K<B>:=FunctionField(GF(2));
  PK<T>:=PolynomialRing(K);

  return Discriminant(T^10 + B * T^6 + T^5 + 1) eq 1;
end function;  



/*
================================================================================
Verification 5.11 c, for Theorem 5.11:

Solutions to a pair of equations.

*/

function verification511c();
  verified := true;
  // We will update this variable after each check.
  
  F<z>:=GF(2,10);
  R<x>:=PolynomialRing(F);
  B1 := Roots(x^2 + x + 1)[1][1];
  B2 := B1 + 1;

  K<a,c>:=PolynomialRing(F,2);
  f1 := B1 * a^4 * c^2 + a^5 + c^10 + 1;
  f2 := B2 * a^2 * c^4 + a^10 + c^5 + 1;
  g1 := B1^2 * a^8 + B2 * a^2 + c^16 + c;
  g2 := B2^2 * c^8 + B1 * c^2 + a^16 + a;

  verified and:= (c^4*g1 eq f1^2 + f2 and a^4*g2 eq f1 + f2^2);

  R1 := a^59 + a^44 + a^39 + B1*B2^2*a^32 + B1*B2^2*a^27 + a^24 + B1^2*B2^4*a^20 
      + a^19 + B1*B2^2*a^17 + B1^2*B2^4*a^15 + B1^4*B2^8*a^11 + B1^3*B2^6*a^8 
      + B1*B2^2*a^7 + B1^2*B2^4*a^5 + a^4 + B1^3*B2^6*a^3 + B1*B2^2*a^2 
      + B1^2*B2^4;

  R2 := c^59 + c^44 + c^39 + B1^2*B2*c^32 + B1^2*B2*c^27 + c^24 + B1^4*B2^2*c^20 
      + c^19 + B1^2*B2*c^17 + B1^4*B2^2*c^15 + B1^8*B2^4*c^11 + B1^6*B2^3*c^8 
      + B1^2*B2*c^7 + B1^4*B2^2*c^5 + c^4 + B1^6*B2^3*c^3 + B1^2*B2*c^2 
      + B1^4*B2^2;

  verified and:= (Resultant(f1,g1,c) eq a^21*R1);
  verified and:= (Resultant(f2,g2,1) eq c^21*R2);

  verified and:= (&and[1 eq Degree(f[1]) : f in Factorization(UnivariatePolynomial(R1))]);
  verified and:= (&and[1 eq Degree(f[1]) : f in Factorization(UnivariatePolynomial(R2))]);

  avalues := [r[1] : r in Roots(UnivariatePolynomial(R1))];
  cvalues := [r[1] : r in Roots(UnivariatePolynomial(R2))];

  acpairs := [[u,v] : u in avalues, v in cvalues | Evaluate(f1,[u,v]) eq 0 and Evaluate(f2,[u,v]) eq 0 and u*v ne 0 and u^5 ne v^5];

  verified and:= (#acpairs eq 58);
  return verified;
end function;


/*
================================================================================
Verification 5.11 d, for Theorem 5.11:

Solutions to another pair of equations.

*/

function verification511d();
  verified := true;
  // We will update this variable after each check.

  F<z>:=GF(2,6);
  R<x>:=PolynomialRing(F);
  B1 := F!1;
  B2 := B1;

  K<a,c>:=PolynomialRing(F,2);
  f1 := B1 * a^4 * c^2 + a^5 + c^10 + 1;
  f2 := B2 * a^2 * c^4 + a^10 + c^5 + 1;
  g1 := B1^2 * a^8 + B2 * a^2 + c^16 + c;
  g2 := B2^2 * c^8 + B1 * c^2 + a^16 + a;
  verified and:= (c^4*g1 eq f1^2 + f2 and a^4*g2 eq f1 + f2^2);

  R1 := a^59 + a^44 + a^39 + B1*B2^2*a^32 + B1*B2^2*a^27 + a^24 + B1^2*B2^4*a^20 
      + a^19 + B1*B2^2*a^17 + B1^2*B2^4*a^15 + B1^4*B2^8*a^11 + B1^3*B2^6*a^8 
      + B1*B2^2*a^7 + B1^2*B2^4*a^5 + a^4 + B1^3*B2^6*a^3 + B1*B2^2*a^2 
      + B1^2*B2^4;

  R2 := c^59 + c^44 + c^39 + B1^2*B2*c^32 + B1^2*B2*c^27 + c^24 + B1^4*B2^2*c^20 
      + c^19 + B1^2*B2*c^17 + B1^4*B2^2*c^15 + B1^8*B2^4*c^11 + B1^6*B2^3*c^8 
      + B1^2*B2*c^7 + B1^4*B2^2*c^5 + c^4 + B1^6*B2^3*c^3 + B1^2*B2*c^2 
      + B1^4*B2^2;

  verified and:= (Resultant(f1,g1,c) eq a^21*R1);
  verified and:= (Resultant(f2,g2,1) eq c^21*R2);

  verified and:= (&and[1 eq Degree(f[1]) : f in Factorization(UnivariatePolynomial(R1))]);
  verified and:= (&and[1 eq Degree(f[1]) : f in Factorization(UnivariatePolynomial(R2))]);

  avalues := [r[1] : r in Roots(UnivariatePolynomial(R1))];
  cvalues := [r[1] : r in Roots(UnivariatePolynomial(R2))];

  acpairs := [[u,v] : u in avalues, v in cvalues | Evaluate(f1,[u,v]) eq 0 and Evaluate(f2,[u,v]) eq 0 and u*v ne 0 and u^5 ne v^5];

  verified and:= (#acpairs eq 48);
  return verified;
end function;  

/*
================================================================================
Now do all verification for Theorem 5.11 at once.

*/

function verification511();
  return verification511a() and
         verification511b() and
         verification511c() and
         verification511d();
end function;         



/*
================================================================================
Verification 5.12, for Theorem 5.12:

A discriminant
*/

function verification512()

  R<r,I>:=PolynomialRing(GF(2),2);
  s := r^2 + 1;
  g := (r + s^2 + 1)^5 + r^4*s^2*I;
  f := r^12 + r^9 + r^8 + r^5 + r^4 + r + I;
  return f eq r*(r+1)*(r^2 + r + 1)^5 + I and
         g eq r^4 * (r+1)^4 * f and
         Discriminant(f,r) eq I^8;
         
end function;


/*
================================================================================
Verify everything:

*/

function verify_all()
  return verification21() and
         verification41() and
         verification54() and
         verification56() and
         verification58() and
         verification511() and
         verification512();
end function;


